On the arithmetic of one del Pezzo surface over the field with three elements

We discuss the problem of existence of rational curves on a certain del Pezzo surface from a computational point of view and suggest a computer algorithm implementing search. In particular, our computations reveal that the surface contains 920 rational curves with parametrizations of degree 8 and does not contain rational curves for a smaller degree.

==> sources/delPezzoCheck_parallel.c <==
#include <math.h>
#include <stdio.h>

#include<omp.h>

#define DEBUG
#define MAX_DEGREE 50

typedef struct polynomial {
	int degree;
	int poly[MAX_DEGREE+1];
} polynomial;


///// Code Section /////

// Prints given polynomial to the file
void pol_file_print(polynomial *poly,FILE *fp) {
	int i;
	for(i=0; i<=poly->degree; i++) {	
		fprintf(fp,"%dt^%d ",poly->poly[i],i);	
	}
	fprintf(fp," is of degree %d\n", poly->degree);
}

// Prints given polynomial
void pol_print(polynomial *poly) {
	int i;
	for(i=0; i<=poly->degree; i++) {	
		printf("%dt^%d ",poly->poly[i],i);	
	}
	printf(" is of degree %d\n", poly->degree);
}

// Recomputes the degree of a polynomial
void pol_recompute_degree(polynomial *pol) {
	int i = MAX_DEGREE;
	pol->degree = 0;
	while (pol->poly[i] == 0 && i>0) i--;
	pol->degree = i;
}

// "Clears" the polynomial data assigning zero polynomial
void pol_clear(polynomial *pol) {
	int i;
	pol->degree = 0;
	for (i = 0; i <= MAX_DEGREE ; i++) pol->poly[i] = 0;
}

// Multiplies given polynomial by scalar
void pol_scalarMult(polynomial *pol, int mult) {
	int i;
	int *poly= pol->poly;
	for(i=0;i<=pol->degree;i++) {
		poly[i] = mult*poly[i];
	}
}

// Adds two polynomials (output as third one)
pol_add(polynomial p1, polynomial p2, polynomial *p3) {
	int i;
	// Next line can be optimized?
	p3->degree= (p1.degree >  p2.degree) ? p1.degree:p2.degree;
	int *poly= p3->poly;
	for(i=0;i<=p3->degree;i++){
		poly[i] = p1.poly[i]+p2.poly[i];
	}
}

// Multiplies two polynomials (output as third one)
pol_mult(polynomial p1, polynomial p2, polynomial *p3) {
	int i,j;

	pol_clear(p3);
	p3->degree=p1.degree + p2.degree;
	int *poly= p3->poly;
	for(i=0; i<=p1.degree; i++) {
		for(j=0; j<=p2.degree; j++) {
			poly[i+j] += p1.poly[i]*p2.poly[j];
		}	
	}
}

void equation1(polynomial py, polynomial pz, polynomial pw, polynomial *polFinal) {
	polynomial poly2={0};
	polynomial poly3={0};
	polynomial poly4={0};
	polynomial polz2={0};
	polynomial polz3={0};
	polynomial poly1z3={0};
	polynomial poly3z1={0};
	polynomial poly3z1y1z3={0};
	polynomial polw2={0};
	polynomial polB={0};
	polynomial polA={0};

	pol_mult(py,py,&poly2);	
	pol_mult(poly2,py,&poly3);	
	pol_mult(poly3,py,&poly4);	

	pol_mult(pz,pz,&polz2);	
	pol_mult(polz2,pz,&polz3);	

	pol_mult(polz3,py,&poly1z3);	
	pol_mult(pz,poly3,&poly3z1);	
	pol_mult(pw,pw,&polw2);	

	pol_scalarMult(&poly1z3,-1);
	pol_add(poly3z1,poly1z3,&poly3z1y1z3);
	pol_add(polw2,poly3z1y1z3,&polB);	
	pol_scalarMult(&poly2,2);
	
	pol_add(poly2,poly4,&polA);
	polA.poly[0]+=1;
	
	pol_add(polA,polB,polFinal);
}

// Creates polynomial using triadic representation
void triadic_to_pol(int remainder, polynomial *pol) {
	int d=0,flag=0;
	pol->degree=0;
	while(remainder) {
		pol->poly[d]=remainder%3;
		remainder=(int)remainder/3;
		pol->degree=d++;
	}
}

// Reduce polynomial coefficients mod 3
void reduce_mod3(polynomial *pol){
	int d;
	for (d=0; d<=pol->degree; d++) {
		pol->poly[d]%=3;
		if(pol->poly[d]<0)pol->poly[d]+=3;
	}
}

// Check whether polynomial is zero
int is_zero(polynomial *pol){
	int d,temp=0;
	for (d=0; d<=pol->degree; d++) {
		temp+=pol->poly[d];
	}
	return !temp;
}

int main(int argc,char *argv[]) {

	int i,j,k;
	int bound = (int)pow(3,4+1);
	FILE *fp = fopen("Solution.txt","w");
	// Attention! bound should not overflow MAX_DEGREE !

#pragma omp parallel for
	for(i=0; i<bound; i++) {
	    printf("Solving for Y=%d Z=%d W=%d\n",i,0,0);
	    polynomial polY={0};
	    triadic_to_pol(i,&polY);
	    for(j=0; j<bound; j++) {
		polynomial polZ={0};
	    	triadic_to_pol(j,&polZ);
	    	for(k=0; k<bound; k++) {
				polynomial polW={0};
				polynomial polFinal={0};
	    		triadic_to_pol(k,&polW);
				equation1(polY,polZ,polW,&polFinal);	
				reduce_mod3(&polFinal);
				if(is_zero(&polFinal)) {
					printf("Found a Solution!\n");
					pol_print(&polY); pol_print(&polZ); pol_print(&polW);
					pol_file_print(&polY,fp); pol_file_print(&polZ,fp); pol_file_print(&polW,fp);
					fprintf(fp,"*****************\n");
				}
			} // k-loop
		} // j-loop
	} // i-loop
	
 	fclose(fp);
	return 0;
}

